Saturation Effects and the Concurrency Hypothesis: Insights from an Analytic Model

Sexual partnerships that overlap in time (concurrent relationships) may play a significant role in the HIV epidemic, but the precise effect is unclear. We derive edge-based compartmental models of disease spread in idealized dynamic populations with and without concurrency to allow for an investigation of its effects. Our models assume that partnerships change in time and individuals enter and leave the at-risk population. Infected individuals transmit at a constant per-partnership rate to their susceptible partners. In our idealized populations we find regions of parameter space where the existence of concurrent partnerships leads to substantially faster growth and higher equilibrium levels, but also regions in which the existence of concurrent partnerships has very little impact on the growth or the equilibrium. Additionally we find mixed regimes in which concurrency significantly increases the early growth, but has little effect on the ultimate equilibrium level. Guided by model predictions, we discuss general conditions under which concurrent relationships would be expected to have large or small effects in real-world settings. Our observation that the impact of concurrency saturates suggests that concurrency-reducing interventions may be most effective in populations with low to moderate concurrency.

==> anc/public_code.py <==
r'''Sample source code simulating an epidemic in a population with concurrency'''
from collections import defaultdict
import networkx as nx
import random
import numpy as np

#define parameters



class Graph(object):
    r'''modelled after a networkx graph, but only allowing a few operations, and
    including a list of free stubs.
    
    A graph consists of a set of nodes, a set of edges, a list of free stubs,
    and the parameters.
    
    The main steps of the simulation are coded as graph methods.
    
    '''
    
    
    def __init__(self, Pk, eta, tau, mu, N):
        self.nodes = set()
        self.edges = set()
        self.free_stubs = []

        self.Pk = Pk
        self.eta = eta
        self.tau = tau
        self.N = N
        self.mu = mu
        self.b = int(mu*N) #appropriate birth rate to give N

        self.edges_to_break = defaultdict(lambda: set()) #edges_to_break[t] is a set of edges 
                                                 #that will break at time t, not accounting
                                                 #for removal of nodes.
        self.nodes_to_delete = defaultdict(lambda: set()) #nodes_to_delete[t] is a set of nodes
                                                  #to remove at time t.
                                      
        self.nodes_to_infect = defaultdict(lambda: set()) #notes to infect at time t.
        self.I = {}
        self.S = {}
        self.forbidden_edges = set([]) #used when breaking/reforming edges to prevent reforming a just-broken edge.
        
    def add_node(self, t):
        node = Node(t, Pk, mu)
        self.nodes.add(node)  #add the node
        self.free_stubs.extend([node]*node.degree) #add its stubs
        self.nodes_to_delete[node.time_of_death].add(node)
            
    def remove_node(self, node):
        #first remove from free_stubs
        self.free_stubs[:] = [u for u in self.free_stubs if u != node]
        
        #then remove from any edges
        neighbors = node.neighbors()

        for nbr in neighbors:
            edge = node.edges[nbr]
            nbr.edges.pop(node)
            self.free_stubs.append(nbr)
            self.edges.remove(edge)
        
        self.nodes.remove(node)
        
    def process_edge_additions(self, t):  
        r'''like in configuraton model, join random pairs.  Refuses to
        form self or repeated edges (or previous edges).  It will just deal with those at the
        next time.  If an edge is created, it decides when that edge will 
        be broken, and adds that to the list.
        
        We allow for edges to reform after the following time step.  It is probably
        worth testing whether this affects the dynamics or not.  To do so,
        uncomment the lines with new_forbidden below.  This becomes an issue
        when the population size is fairly small.
        '''
        #new_forbidden = set([])
        random.shuffle(self.free_stubs)   
        failed_to_join = []   #list of stubs to try next time            
        while len(self.free_stubs)>1:     
            node1 = self.free_stubs.pop() 
            node2 = self.free_stubs.pop()
            if node1==node2 or node1.has_neighbor(node2):
                failed_to_join.extend([node1,node2])
            elif (node1, node2) in self.forbidden_edges or (node2, node1) in self.forbidden_edges:
                #new_forbidden.add((node1, node2))
                failed_to_join.extend([node1, node2])
            else:
                #edge will be created.  First, find when it will end.
                #it ends either b/c partnership ends or one of the nodes dies.
                proposed_time_of_deletion = t + np.random.geometric(self.eta) 
                time_of_deletion_from_death = min(node1.time_of_death, node2.time_of_death)                
                
                time_of_deletion = min(proposed_time_of_deletion, time_of_deletion_from_death)
                
                edge = Edge(node1, node2, time_of_deletion) #adds to node lists as well
                self.edges.add(edge)
                if proposed_time_of_deletion < time_of_deletion_from_death:
                    self.edges_to_break[proposed_time_of_deletion].add(edge)
                    
                if node1.status != node2.status:
                    if node1.status == 'I':
                        self.prepare_transmission(t, node1, node2)
                    else:                        
                        self.prepare_transmission(t, node2, node1)
        #self.forbidden_edges = new_forbidden
        self.forbidden_edges = set()
        self.free_stubs.extend(failed_to_join)

    def prepare_transmission(self, t, source, target):
        '''Figures out when source will infect target'''
        edge = source.edges[target]
        time_of_transmission = t + np.random.geometric(self.tau)
        if time_of_transmission <= edge.time_of_deletion:
            if time_of_transmission < target.predicted_infection_time:
                if target.predicted_infection_time< float('Inf'):
                    self.nodes_to_infect[target.predicted_infection_time].remove(target)
                self.nodes_to_infect[time_of_transmission].add(target)
                target.predicted_infection_time = time_of_transmission    

    def infect(self, t, node) :
        assert(node.status == 'S')
        node.status = 'I'
        for nbr in node.neighbors():
            if nbr.status == 'S':
                self.prepare_transmission(t, node, nbr)
               
    def break_edge(self, edge):
        #print(edge.nodes)
        self.forbidden_edges.add(tuple(edge.nodes))
        node, nbr =  edge.nodes
        self.edges.remove(edge)
        self.free_stubs.extend([node, nbr])
        node.edges.pop(nbr)
        nbr.edges.pop(node)
        
             
    def process_infections(self, t):
        for node in self.nodes_to_infect[t]:
            self.infect(t, node)
    def process_removals(self, t):
        for node in self.nodes_to_delete[t]:
            self.remove_node(node)
    def process_births(self, t):
        for counter in range(self.b):
            self.add_node(t)
    def process_edge_deletions(self, t):
        for edge in self.edges_to_break[t]:
            self.break_edge(edge)
    def update_SI(self, t):
        s = 0
        i = 0
        for node in self.nodes:
            if node.status == 'S':
                s +=1
            else:
                i+= 1
        self.S[t] = s
        self.I[t] = i
    def get_data(self):
        print(self.I.keys())
        t = list(self.I.keys())
        t.sort()
        S = []
        I = []
        for time in t:
            S.append(self.S[time])
            I.append(self.I[time])
        return t, S, I

        
class Edge(object):
    def __init__(self, node1, node2, time_of_deletion, time_of_transmission=float('Inf')):
        self.nodes = set([node1, node2])
        self.time_of_deletion = time_of_deletion   
        node1.add_edge(self, node2)
        node2.add_edge(self, node1)
        
                        
    def neighbor(self, node):            
        for nbr in self.nodes:
            if nbr != node:
                return nbr
                
    def remove_edges_from(self, edges):
        for edge in edges:
            self._G_.remove_edge(edge)
            self.free_stubs.extend(edge)
                    
    
    
class Node(object):
    def __init__(self, t, Pk, mu, status = 'S'):
        self.degree = self._assign_degree_(Pk)
        
        self.time_of_death = t + np.random.geometric(mu)
        
        self.status = status
        if self.status == 'S':
            self.predicted_infection_time = float('Inf')

        self.edges = {}
        
    def add_edge(self, edge, nbr):
        self.edges[nbr]=edge
        
    def neighbors(self):
        return self.edges.keys()
        
    def has_neighbor(self,nbr):
        return nbr in self.edges
            
    def _assign_degree_(self, Pk): #given degree distribution, choose a random degree
        r = random.random()
        for k in Pk.keys():
            if r<Pk[k]:
                break
            else:
                r-= Pk[k]
        return k
    
    def infect(self):
        self.status = 'I'
        
    
#def infection_step()

def simulate(Pk, eta, tau, rho, mu, N, tMax):
    r'''performs the simulations
    
    Arguments:
        Pk : dict, 
            Pk[k] is P(k).
        eta : number
            the probability a partnership will end in a time step
        tau : number
            the transmission probability in a time step
        rho : number
            the initial proportion infected
        N : number
            average number infected
        mu : probability of death per time step
        '''
        
    
    G = Graph(Pk, eta, tau, mu, N)
    for counter in range(N):
        G.add_node(0)    
    for node in G.nodes:
        if random.random()<rho:
            G.infect(0, node)
    G.process_edge_additions(0)
            
    t=1
    while t< tMax:
        G.process_infections(t)
        G.process_removals(t)
        G.process_births(t)
        G.process_edge_deletions(t)
        G.process_edge_additions(t)
        G.update_SI(t)
        t+= 1
    return G.get_data()
        
if __name__ == "__main__":
    import matplotlib.pyplot as plt
    Pk = {3:1}  #all nodes have the same degree
    eta = 0.2/3
    tau = 0.05/3
    rho = 0.02
    mu = 0.01
    Ns = [10**2,10**3, 10**4, 10**5, 10**6]
    tmax = 250
    for N in Ns:
        t, S, I = simulate(Pk, eta, tau, rho, mu, N, tmax)
        print(t, S, I)
        plt.plot(t, np.array(I)/float(N))
        plt.savefig('public_code.pdf')

